A new approach for stability analysis of 1-D wave equation with time delay

In our manuscript, we develop a new approach for stability analysis of one-dimensional wave equation with time delay. The major contribution of our work is to develop a new method for spectral analysis. We derive sufficient and necessary conditions for the feedback gain and time delay which guarantee the exponential stability of the closed-loop system. Comparing with similar conditions developed in the past literatures, we discuss all the situation when the time delay is positive, including when it is irrational. We prove that the exponential stability can be achieved if and only if the time delay is an even number. We also get the general formula term of the stability region of the coupling gain for different even multiples of time delay, and from this we easily obtain the shrink of the stability region as time delay increases. In addition, we explore the impact of slight perturbations in time delay on high frequency robustness.

==> origin.py <==
import numpy as np
import matplotlib.pyplot as plt
import os
import matplotlib as mpl
from matplotlib import ticker
import seaborn as sns
from matplotlib import font_manager
from matplotlib.patches import Polygon
import networkx as nx
import time
# read data and get X, Y,

from matplotlib import rc
rc('font',**{'family':'sans-serif','sans-serif':['Times New Roman']})
rc('font',**{'family':'serif','serif':['Times New Roman']})
rc('text',usetex=True)
# mpl.rcParams['font.sans-serif'] = ['Times New Roman']
fs=28
fs1=32
fs2=36
lw=4
labelpad = -30
# mpl.rcParams['font.sans-serif'] = ['Times New Roman']
N = 200
N1 = 100

alpha = 0.6
dt=0.05
# fontdict = {'family': 'Times New Roman',
# 			'size': 18,
# 			'style': 'normal'} # 'normal', 'italic', 'oblique'


d1 = np.load("./data/seed_10_prob_0.18.npy", allow_pickle=True, encoding="latin1")
d2 = np.load("./data/seed_21_prob_0.62.npy", allow_pickle=True, encoding="latin1")
d3 = np.load("./data/seed_46_prob_0.92.npy", allow_pickle=True, encoding="latin1")

X2 = d2.item()['X']
Y2 = d2.item()['Y']

k_12 = float(d2.item()['k_12'])
prob = d2.item()['prob']

# data1
N0=len(X2)
T=N0*dt
print(N0)
data=np.vstack((X2,Y2[:,2:]))[0:60000:10]
r = np.abs(1 / N * np.sum(np.exp(1j * data[:,:]), axis=1))
r1= np.abs(1 / N1 * np.sum(np.exp(1j * data[:,0:100]), axis=1))
r2= np.abs(1 / N1 * np.sum(np.exp(1j * data[:,100:200]), axis=1))
print(data.shape)

# print('data{} syn to {:.3f},group1 syn to {:.3f}, group2 syn to {:.3f},finally desyn to {:.3f}'.format(i,r, r1, r2, r_c_e))


figure,ax= plt.subplots(2,1,figsize = (18,12),sharex=True)

plt.subplots_adjust(left=0.05, bottom=0.05, right=0.90, top=0.95, hspace=0.0, wspace=0.3)
# right,distance portion of right border
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.subplot(211)
plt.grid(color='black',linewidth=1,alpha=0.3)
plt.plot(r,linewidth=lw,label=r'$r$')
plt.plot(r1,'--',linewidth=lw,label=r'$r_1$')
plt.plot(r2,':',color='#77428D',linewidth=lw,label=r'$r_2$')
plt.ylabel(r'$\mathrm{Order~Paramters}$',fontsize=fs2,labelpad=labelpad+20)
plt.yticks([1],['1'],fontsize = fs1)
plt.xlim(0,6000)
plt.xticks([])
plt.axhline(0.2,label='0.2',ls='dotted',lw=2.5,color='darkgrey')
plt.legend(bbox_to_anchor=(0.95,0.95),loc=1,borderaxespad=0.5,fontsize=fs1,frameon=True,ncol=2)
plt.text(400,0.1,r'$\textbf{control switched on}$',color=[1,0,0],fontsize = 20)
plt.text(6000-350,0.9,r'$\textbf{(a)}$',color='k',fontsize=fs2)
plt.annotate("",
             xy=(1020, 0.1),
             xytext=(1020, -0.5),
             # xycoords="figure points",
             arrowprops=dict(color="red",shrink=0.05))

# ax=plt.gca()
# ax.spines[:].set_linewidth('3.0')

ax2 = plt.subplot(212)
h = plt.imshow(np.sin(data.T), cmap='summer', aspect='auto')
plt.yticks([0, 200],['0','200'], fontsize=fs1)
plt.xticks([0, 1000,6000],['0','500','3000'], fontsize=fs1)
plt.xlabel('Time', fontsize=fs2, labelpad=labelpad)
plt.ylabel('Neuron Index', fontsize=fs2, labelpad=labelpad-10)

plt.annotate("",
             xy=(1020, 25),
             xytext=(1020, -2),
             # xycoords="figure points",
             arrowprops=dict(color="red",shrink=0.05))
plt.text(6000-350,30,r'$\textbf{(b)}$',color='k',fontsize=fs2)
'''
画colorbar
'''
position=figure.add_axes([ax2.get_position().x1 + 0.02, ax2.get_position().y0, 0.01, 2*ax2.get_position().height])
cb = plt.colorbar(h,cax=position)
cb.set_label('Membrane Potential', fontdict={'size':fs2},labelpad=labelpad)
# cb.ax.set_title(r'$v_i$', fontsize=fs2)
cb.set_ticks([-1, 1],['-1','1'])
cb.ax.tick_params(labelsize=fs1)
plt.clim(-1, 1)

plt.savefig('./data/kuramoto_0513_v0.pdf')
plt.show()



